The effective mass of the Pauli-Fierz electron: a cutoff-independent lower bound and the breakdown of mass renormalization

We study the effective mass of a spinless non-relativistic electron coupled to the quantized transverse electromagnetic field (the Pauli-Fierz model without external potential), with bare mass $m$, fine structure constant $\alpha=e^2/4\pi$ and a sharp ultraviolet cutoff $\Lambda$. We define $1/(2m_{\rm eff}):=\limsup_{P\to0}(E(P)-E(0))/|P|^2$ for the fiber ground state energy $E(P)$; this agrees with the curvature mass whenever $E$ is twice differentiable at zero. By scaling, $h=m_{\rm eff}/m$ depends only on $\alpha$ and $\lambda=\Lambda/m$. For all $\alpha>0$ and $\lambda\ge1$ we prove $h\ge1+0.3441\,\alpha/(1+0.2985\sqrt\alpha+0.1252\,\alpha)$, a bound independent of the cutoff; with the band extended to the cutoff, its first order coefficient in $\alpha$ is the perturbative one of Hiroshima and Spohn. At fixed $\alpha>0$ we further prove $h\ge\lambda^{8/7-\epsilon}$ for every $\epsilon>0$ and all sufficiently large $\lambda$. Hence $\iota_{\rm PF}(\alpha):=\inf_{\lambda>0}h/\lambda>0$: at fixed coupling, a bare mass reproducing a prescribed physical mass $m_{\rm phys}$ can exist only if $\Lambda\le m_{\rm phys}/\iota_{\rm PF}(\alpha)$. This proves the obstruction to mass renormalization at fixed physical mass anticipated by Lieb and Loss (2002). The first bound uses a coherent translation of the field applied to the ground state as a trial state. The second uses the sharp self-energy asymptotics of a companion paper and a position estimator constructed from the local centre of a shallow level set of the photon cloud.

==> anc/constants_partI.py <==
"""Interval arithmetic for the constants of Part I of "The effective mass of the Pauli-Fierz electron" (S. Futakuchi, 2026).

Constants (sigma = K/2m):
  x_K/alpha = 4/(3 pi) log(1+sigma)
  t_K/alpha = 3 pi L(sigma)^2 / (16 log(1+sigma)),  L(s) = sqrt(s(1+s)) - arsinh(sqrt s)
  q_K       = 2 (log(1+sigma) - sigma/(1+sigma)) / log(1+sigma)
  rho_K     = 2 sqrt(q_K t_K) + 2 t_K = c1 sqrt(alpha) + c2 alpha
Also checks the two closed-form integrals of the appendix by quadrature:
  int_0^K k^2 g beta dk = 2 m^2 L(sigma)        (g = 1/Omega_k, beta^2 = (2m+k)/(4k))
  int_0^K 4 m^2 k/(2m+k)^2 dk = 4 m^2 (log(1+sigma) - sigma/(1+sigma))
The interval values are the constants used in the proof of the explicit corollary
of Part I (appendix on the constants); the quadratures are cross-checks only.
"""
import hashlib, io, json, platform, sys
import mpmath
from mpmath import iv, mp

iv.dps = 40
mp.dps = 40


def consts(sig):
    s = iv.mpf(sig)
    lg = iv.log(1 + s)
    L = iv.sqrt(s * (1 + s)) - iv.log(iv.sqrt(s) + iv.sqrt(1 + s))  # arsinh(sqrt s)
    x = 4 / (3 * iv.pi) * lg
    t = 3 * iv.pi * L ** 2 / (16 * lg)
    q = 2 * (lg - s / (1 + s)) / lg
    c1 = 2 * iv.sqrt(q * t)
    c2 = 2 * t
    return dict(x=x, two_x=2 * x, t=t, q=q, c1=c1, c2=c2, L=L)


def quad_checks(sig, m=1.0):
    K = 2 * m * sig
    g = lambda k: 1 / (k + k * k / (2 * m))
    beta = lambda k: mp.sqrt((2 * m + k) / (4 * k))
    I1 = mp.quad(lambda k: k * k * g(k) * beta(k), [0, K])
    L = mp.sqrt(sig * (1 + sig)) - mp.asinh(mp.sqrt(sig))
    I2 = mp.quad(lambda k: 4 * m * m * k / (2 * m + k) ** 2, [0, K])
    return dict(I1_minus_closed=float(abs(I1 - 2 * m * m * L)),
                I2_minus_closed=float(abs(I2 - 4 * m * m * (mp.log(1 + sig) - sig / (1 + sig)))))


def iv2(a):
    return [float(a.a), float(a.b)]


res = {}
c = consts(iv.mpf(1) / 2)
res["sigma_half"] = {k: iv2(v) for k, v in c.items()}
res["sigma_half_str"] = {k: str(v) for k, v in c.items()}
# safe rounding checks for the corollary
res["check_2x_ge_0.3441"] = bool(c["two_x"].a >= iv.mpf("0.3441").b)
res["check_c1_le_0.2985"] = bool(c["c1"].b <= iv.mpf("0.2985").a)
res["check_c2_le_0.1252"] = bool(c["c2"].b <= iv.mpf("0.1252").a)
a = iv.mpf(1) / iv.mpf("137.036")
hb = c["two_x"] * a / (1 + c["c1"] * iv.sqrt(a) + c["c2"] * a)
res["h_minus_1_at_alpha_1_137"] = iv2(hb)
res["saturation"] = iv2(1 + c["two_x"] / c["c2"])
res["quadrature"] = {s: quad_checks(mp.mpf(s), m=mp.mpf(1)) for s in ("0.5", "0.1", "2")}
src = open(__file__, "rb").read()
res["input_hash"] = hashlib.sha256(src).hexdigest()[:16]
res["python"] = sys.version.split()[0]
res["mpmath"] = mpmath.__version__
res["platform"] = platform.platform()
ok = res["check_2x_ge_0.3441"] and res["check_c1_le_0.2985"] and res["check_c2_le_0.1252"] \
    and all(v["I1_minus_closed"] < 1e-20 and v["I2_minus_closed"] < 1e-20 for v in res["quadrature"].values())
res["verdict"] = "PASS" if ok else "COUNTEREXAMPLE"
out = __file__.replace(".py", "_result.json")
with io.open(out, "w", encoding="utf-8", newline="\n") as fh:
    json.dump(res, fh, indent=1)
print(json.dumps(res, indent=1))


==> anc/constants_partI_result.json <==
{
 "sigma_half": {
  "x": [
   0.1720847365512109,
   0.1720847365512109
  ],
  "two_x": [
   0.3441694731024218,
   0.3441694731024218
  ],
  "t": [
   0.06257895380500614,
   0.06257895380500614
  ],
  "q": [
   0.3557976917490455,
   0.3557976917490455
  ],
  "c1": [
   0.29843221887652366,
   0.29843221887652366
  ],
  "c2": [
   0.12515790761001228,
   0.12515790761001228
  ],
  "L": [
   0.20754645532203028,
   0.20754645532203028
  ]
 },
 "sigma_half_str": {
  "x": "[0.172084736551210912801353133334312534280456176, 0.172084736551210912801353133334312534280473395]",
  "two_x": "[0.344169473102421825602706266668625068560912352, 0.34416947310242182560270626666862506856094679]",
  "t": "[0.0625789538050061385301752897116865819552956578, 0.062578953805006138530175289711686581955331531]",
  "q": "[0.355797691749045542661393287672843919545122282, 0.355797691749045542661393287672843919545185419]",
  "c1": "[0.298432218876523683845972321686982873945815669, 0.298432218876523683845972321686982873945930463]",
  "c2": "[0.125157907610012277060350579423373163910591316, 0.125157907610012277060350579423373163910663062]",
  "L": "[0.207546455322030292451199997098951961457883791, 0.207546455322030292451199997098951961457929709]"
 },
 "check_2x_ge_0.3441": true,
 "check_c1_le_0.2985": true,
 "check_c2_le_0.1252": true,
 "h_minus_1_at_alpha_1_137": [
  0.0024469109875862277,
  0.0024469109875862277
 ],
 "saturation": [
  3.7498819665061998,
  3.7498819665061998
 ],
 "quadrature": {
  "0.5": {
   "I1_minus_closed": 1.1479437019748901e-41,
   "I2_minus_closed": 1.1479437019748901e-41
  },
  "0.1": {
   "I1_minus_closed": 2.152394441202919e-42,
   "I2_minus_closed": 1.9012817563959118e-41
  },
  "2": {
   "I1_minus_closed": 4.591774807899561e-41,
   "I2_minus_closed": 2.2958874039497803e-41
  }
 },
 "input_hash": "2f83ef9b55a22231",
 "python": "3.9.6",
 "mpmath": "1.3.0",
 "platform": "macOS-27.0.1-arm64-arm-64bit",
 "verdict": "PASS"
}
